Who Enters the Record? Paywalls, Contributor Selection, and Social Learning

This paper studies social learning when buying access to previous decisions also determines whose decision enters the record. Individuals first receive private information and then decide whether to pay for access. A positive price selects relatively weak private beliefs. With one founding observation, every buyer copies it, and the record acquires no further information. With a richer initial history, buyers can disagree and the record can improve; nevertheless, a price bounded away from zero prevents complete learning, even with unbounded private beliefs. We then consider a rule under which a buyer makes a preliminary choice before access and a revised choice afterward. A positive probability of implementing the preliminary choice makes it follow the private signal. Retaining both choices restores complete learning under a fixed effective fee or pooled myopic pricing, including with bounded beliefs. The rule reduces willingness to pay and sacrifices some current decision accuracy. A worked example shows how the subsequent improvement in information can outweigh both initial losses. The results show why preserving a judgment made before exposure can change what later users learn from the same selected population.

==> anc/README.md <==
# Numerical replication

Who Enters the Record? Paywalls, Contributor Selection, and Social Learning

Maria Kovalenko and Georgy Lukyanov  
Corresponding author: Georgy Lukyanov, Toulouse School of Economics, Toulouse, France; georgy.lukyanov@tse-fr.eu.

## Run

Use Python 3 with NumPy and SciPy. Tested with Python 3.12.14, NumPy 2.3.5, and SciPy 1.17.0. Install the listed packages if needed, then run `python3 replicate.py` from this directory. The script rewrites `bounded_signal_recursion.csv` and `verification_summary.json` beside itself and prints the principal results.

## Relation to the paper

The CSV enumerates every possible history at each archive size through 12 member records. Its rows for 0, 4, and 12 members reproduce Table 1. The stationary post-access-only benchmark and the analytical limit are in the JSON file. Parameters: private LLR support [-1,1], founder accuracy 0.75, effective fee 0.10, preliminary implementation probability 0.05, actual fee 0.095.

The recursion uses joint probabilities for the preliminary and revised choices. It uses no Monte Carlo, pruning, approximate merging, or independence assumption for a person's two choices. Entry, fee revenue, and population implemented accuracy are measured per arriving person. Member revised accuracy, member implemented accuracy, and archive-only accuracy are separate columns. Analytical limits are not extrapolations from the finite recursion.

Checks cover normalization, joint Bayesian updates, selected-signal marginals, 72 incentive comparisons, payoff identities, and monotone access values and cutoffs. The example is illustrative; the asymptotic claims are proved in the manuscript. The generated CSV and JSON are model outputs, not empirical data.

The numerical algorithm is unchanged from the audited revision. Only its descriptive header and filenames were adapted for release.


==> anc/bounded_signal_recursion.csv <==
members,histories,cutoff,entry_probability,preliminary_accuracy,archive_accuracy,member_revised_accuracy,member_implemented_accuracy,population_implemented_accuracy,revenue
0,2,0.6190392084062235,0.6035085092900516,0.576767997638424,0.75,0.7499999999999999,0.7413383998819211,0.7217789693330917,0.057333308382554904
1,4,0.6190392084062225,0.6035085092900507,0.5767679976384238,0.7499999999999998,0.7499999999999998,0.741338399881921,0.7217789693330916,0.05733330838255482
2,8,0.658810634287431,0.6436344659034213,0.5816146743109273,0.7499999999999996,0.751266433876483,0.7427838458982051,0.7261933648765291,0.06114527426082503
3,18,0.67732932201693,0.6624041146905597,0.5838661167067735,0.7512664338764831,0.7556825163022941,0.747091696322518,0.7305806267620754,0.06292839089560318
4,40,0.7295671970388125,0.7156612354131077,0.5901979131514729,0.755682516302294,0.7605760178998003,0.752057112662384,0.7382956858868099,0.06798781736424522
5,98,0.7461830202328239,0.7327018708263285,0.5922057845174149,0.7605760178998003,0.7668742886286715,0.7581408634231086,0.7440402739517709,0.06960667772850121
6,250,0.8094033156766298,0.7980108676953853,0.5998167579545175,0.7668742886286717,0.7744428670054428,0.7657115615528965,0.7548451873675526,0.0758110324310616
7,658,0.8467434642658812,0.8369550536299408,0.6042897935686488,0.7744428670054428,0.7824179146309669,0.7735115085778509,0.764090300762732,0.07951073009484438
8,1798,0.8994481849789021,0.8924235393914343,0.6105736324643345,0.7824179146309669,0.7918301965139951,0.7827673683115121,0.7761290744076265,0.08478023624218625
9,4950,0.9578780066813646,0.9546434060444288,0.6174973045781442,0.7918301965139951,0.80148114162349,0.7922819497712228,0.789316340213242,0.09069112357422074
10,13880,1.0,1.0,0.6224593312018546,0.80148114162349,0.8117653999333274,0.8023000964967537,0.8023000964967537,0.095
11,39126,1.0,1.0,0.6224593312018546,0.8117653999333274,0.8211132603999718,0.8111805639400659,0.8111805639400659,0.095
12,110422,1.0,1.0,0.6224593312018546,0.8211132603999718,0.8299402113043775,0.8195661672992512,0.8195661672992514,0.095


==> anc/replicate.py <==
"""Replication for Who Enters the Record? Paywalls, Contributor Selection, and Social Learning.

Maria Kovalenko and Georgy Lukyanov.
Correspondence: Georgy Lukyanov, Toulouse School of Economics,
georgy.lukyanov@tse-fr.eu.
Python 3, NumPy and SciPy. Reproduces Table 1 and Appendix A.4.
No Monte Carlo, pruning, or independence approximation is used.
"""
from pathlib import Path
import csv
import json
import math
import numpy as np
from scipy.optimize import brentq
from scipy.special import expit

OUT = Path(__file__).resolve().parent
WIDTH, FOUNDER, PRICE, EPS = 1.0, 0.75, 0.1, 0.05
DEN = math.sinh(WIDTH / 2)


def interval_prob(lo, hi, state):
    lo, hi = np.asarray(lo), np.asarray(hi)
    if state == 1:
        z = (np.exp(hi / 2) - np.exp(lo / 2)) / (2 * DEN)
    else:
        z = (np.exp(-lo / 2) - np.exp(-hi / 2)) / (2 * DEN)
    return np.where(hi > lo, z, 0.0)


def value(x, wp, wm):
    post = expit(x)
    return float(np.maximum(post * wp, (1 - post) * wm).sum() - max(post, 1 - post))


def cutoff(wp, wm, price=PRICE):
    if value(WIDTH, wp, wm) >= price:
        return WIDTH
    assert value(0, wp, wm) > price
    return brentq(lambda x: value(x, wp, wm) - price, 0, WIDTH, xtol=1e-14)


def pair_probabilities(l, b):
    result = []
    d = math.sinh(b / 2) / DEN
    for pre in [-1, 1]:
        for revised in [-1, 1]:
            lo = np.full_like(l, -b)
            hi = np.full_like(l, b)
            if pre == 1:
                lo = np.maximum(lo, 0)
            else:
                hi = np.minimum(hi, 0)
            if revised == 1:
                lo = np.maximum(lo, -l)
            else:
                hi = np.minimum(hi, -l)
            result.append((pre, revised,
                           interval_prob(lo, hi, 1) / d,
                           interval_prob(lo, hi, -1) / d))
    return result


wp = np.array([FOUNDER, 1 - FOUNDER])
wm = wp[::-1].copy()
rows = []
max_mass_error = 0.0
max_marginal_error = 0.0
max_update_error = 0.0
max_joint_dependence = 0.0
last_values = None
test_x = np.linspace(0, WIDTH, 31)
ic_checks = 0
max_payoff_error = 0.0

for n in range(13):
    l = np.log(wp / wm)
    b = cutoff(wp, wm)
    d = math.sinh(b / 2) / DEN
    qb = float(expit(b / 2))
    pairs = pair_probabilities(l, b)
    pp = sum(t[2] for t in pairs)
    pm = sum(t[3] for t in pairs)
    max_mass_error = max(max_mass_error, abs(wp.sum() - 1), abs(wm.sum() - 1),
                         float(np.max(abs(pp - 1))), float(np.max(abs(pm - 1))))
    marginal_plus = sum(t[2] for t in pairs if t[0] == 1)
    marginal_minus = sum(t[3] for t in pairs if t[0] == 1)
    max_marginal_error = max(max_marginal_error, float(np.max(abs(marginal_plus - qb))),
                             float(np.max(abs(marginal_minus - (1 - qb)))))
    action_plus = sum(t[2] for t in pairs if t[1] == 1)
    action_minus = sum(t[3] for t in pairs if t[1] == 1)
    joint_plus = next(t[2] for t in pairs if t[:2] == (1, 1))
    max_joint_dependence = max(max_joint_dependence, float(np.max(abs(joint_plus - marginal_plus * action_plus))))
    revised_accuracy = 0.5 * float(wp @ action_plus + wm @ (1 - action_minus))
    pre_accuracy = 0.5 * float(wp @ marginal_plus + wm @ (1 - marginal_minus))
    assert abs(pre_accuracy - qb) < 2e-13
    qall = float(expit(WIDTH / 2))
    total_accuracy = qall + (1 - EPS) * d * (revised_accuracy - qb)
    archive_accuracy = 0.5 * float(np.maximum(wp, wm).sum())
    rows.append(dict(members=n, histories=len(wp), cutoff=b, entry_probability=d,
                     preliminary_accuracy=qb, archive_accuracy=archive_accuracy,
                     member_revised_accuracy=revised_accuracy,
                     member_implemented_accuracy=EPS * qb + (1 - EPS) * revised_accuracy,
                     population_implemented_accuracy=total_accuracy,
                     revenue=(1 - EPS) * PRICE * d))
    vals = np.array([value(x, wp, wm) for x in test_x])
    if last_values is not None:
        assert np.min(vals - last_values) > -2e-13
        assert b >= rows[-2]['cutoff'] - 2e-13
    last_values = vals

    # Given any archive experiment, compare both preliminary choices against
    # the optimal revised action and the participation formula.
    if n in [0, 4, 8, 12]:
        for x in [-0.9, -0.31, -0.01, 0.01, 0.31, 0.9]:
            post = float(expit(x))
            q = max(post, 1 - post)
            expected_best = float(np.maximum(post * wp, (1 - post) * wm).sum())
            for eps in [0.001, EPS, 0.37]:
                fee = (1 - eps) * PRICE
                payoffs = [eps * (post if pre == 1 else 1 - post)
                           + (1 - eps) * expected_best - fee for pre in [-1, 1]]
                formula = q + (1 - eps) * value(x, wp, wm) - fee
                max_payoff_error = max(max_payoff_error, abs(max(payoffs) - formula))
                assert (payoffs[1] > payoffs[0]) == (x > 0)
                gap = abs(payoffs[1] - payoffs[0])
                assert abs(gap - eps * math.tanh(abs(x) / 2)) < 3e-15
                ic_checks += 1

    if n == 12:
        break
    next_wp, next_wm = [], []
    for pre, revised, qp, qm in pairs:
        keep = qp > 0
        assert np.array_equal(keep, qm > 0)
        newp, newm = wp[keep] * qp[keep], wm[keep] * qm[keep]
        update = l[keep] + np.log(qp[keep] / qm[keep])
        max_update_error = max(max_update_error, float(np.max(abs(np.log(newp / newm) - update))))
        next_wp.append(newp)
        next_wm.append(newm)
    wp, wm = np.concatenate(next_wp), np.concatenate(next_wm)

b0 = math.log((FOUNDER - PRICE) / (1 - FOUNDER + PRICE))
d0 = math.sinh(b0 / 2) / DEN
q0 = float(expit(b0 / 2))
qall = float(expit(WIDTH / 2))
g0 = d0 * (FOUNDER - q0)
ginf = 1 - qall
baseline_accuracy = qall + g0
summary = {
    'parameters': {'bounded_llr_support': [-WIDTH, WIDTH], 'founder_accuracy': FOUNDER,
                   'effective_price': PRICE, 'preliminary_implementation_probability': EPS},
    'analytic': {'initial_cutoff': b0, 'initial_entry_probability': d0,
                 'initial_preliminary_accuracy': q0, 'all_private_accuracy': qall,
                 'baseline_population_accuracy': baseline_accuracy,
                 'initial_protocol_population_accuracy': qall + (1 - EPS) * g0,
                 'limiting_protocol_population_accuracy': qall + (1 - EPS) * ginf,
                 'baseline_revenue': PRICE * d0,
                 'initial_protocol_revenue': (1 - EPS) * PRICE * d0,
                 'limiting_protocol_revenue': (1 - EPS) * PRICE,
                 'revenue_gain_epsilon_bound': 1 - d0,
                 'accuracy_gain_epsilon_bound': 1 - g0 / ginf,
                 'perfect_information_value_at_support_edge': 1 - float(expit(WIDTH))},
    'checks': {'all_checks_passed': True, 'ic_comparisons': ic_checks,
               'max_probability_mass_error': max_mass_error,
               'max_preliminary_marginal_error': max_marginal_error,
               'max_joint_log_odds_update_error': max_update_error,
               'max_payoff_identity_error': max_payoff_error,
               'largest_joint_dependence_detected': max_joint_dependence,
               'final_enumerated_histories': len(wp), 'simulated_members': 12,
               'cutoffs_and_values_nondecreasing': True,
               'history_pruning': False, 'monte_carlo': False}
}
assert max_mass_error < 5e-12
assert max_marginal_error < 5e-12
assert max_update_error < 5e-12
assert max_payoff_error < 5e-12
assert max_joint_dependence > 0.01
assert abs(rows[0]['population_implemented_accuracy'] - summary['analytic']['initial_protocol_population_accuracy']) < 2e-13
assert rows[-1]['archive_accuracy'] > rows[0]['archive_accuracy']
with (OUT / 'bounded_signal_recursion.csv').open('w', newline='') as f:
    writer = csv.DictWriter(f, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
(OUT / 'verification_summary.json').write_text(json.dumps(summary, indent=2) + '\n')
print(json.dumps(summary, indent=2))
for i in [0, 2, 4, 8, 12]:
    print(json.dumps(rows[i]))


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0


==> anc/verification_summary.json <==
{
  "parameters": {
    "bounded_llr_support": [
      -1.0,
      1.0
    ],
    "founder_accuracy": 0.75,
    "effective_price": 0.1,
    "preliminary_implementation_probability": 0.05
  },
  "analytic": {
    "initial_cutoff": 0.6190392084062236,
    "initial_entry_probability": 0.6035085092900517,
    "initial_preliminary_accuracy": 0.576767997638424,
    "all_private_accuracy": 0.6224593312018546,
    "baseline_population_accuracy": 0.72700631870842,
    "initial_protocol_population_accuracy": 0.7217789693330918,
    "limiting_protocol_population_accuracy": 0.9811229665600927,
    "baseline_revenue": 0.060350850929005176,
    "initial_protocol_revenue": 0.05733330838255492,
    "limiting_protocol_revenue": 0.095,
    "revenue_gain_epsilon_bound": 0.39649149070994827,
    "accuracy_gain_epsilon_bound": 0.7230841704037395,
    "perfect_information_value_at_support_edge": 0.2689414213699951
  },
  "checks": {
    "all_checks_passed": true,
    "ic_comparisons": 72,
    "max_probability_mass_error": 1.1102230246251565e-15,
    "max_preliminary_marginal_error": 3.3306690738754696e-16,
    "max_joint_log_odds_update_error": 8.881784197001252e-16,
    "max_payoff_identity_error": 2.220446049250313e-16,
    "largest_joint_dependence_detected": 0.2396641633618642,
    "final_enumerated_histories": 110422,
    "simulated_members": 12,
    "cutoffs_and_values_nondecreasing": true,
    "history_pruning": false,
    "monte_carlo": false
  }
}

